Coherent gluon radiation: beyond leading-log accuracy

Results are presented for the medium-induced, soft coherent radiation spectrum for all $2\to 2$ partonic channels in QCD, at leading-order in $\alpha_s$ but beyond leading logarithmic accuracy. The general formula is valid in the full kinematic range of the underlying process, and reduces to previous results in special cases. The soft gluon radiation spectrum is expressed in terms of the color density matrix specific to each channel, quantifying the entanglement between the color components of the $2 \to 2$ production amplitude. Beyond the leading logarithm, the spectrum depends explicitly on the off-diagonal elements of this matrix, owing to the soft gluon's ability to probe the internal color structure of the parton pair.

==> anc/README <==
*
* The main program, with documentation in the preamble:
* 
*    coherent_v1.frm    -- compute the color matrices \Phi, B_+, B_-
*
* Input, all 2->2 QCD amplitudes:
*
*    graphs/{...}       -- Feynman diagrams generated from qGraf [†]
*
* Output reader: (FORM creates birdtracks.m)
*
*    example_reader.nb  -- notebook for easy viewing of color matrices
* 
* The programs are distributed under the terms of
* GNU General Public License <https://www.gnu.org/licenses/>.
* No warranty is expressed or implied. 
* 
* [†] http://cfif.ist.utl.pt/~paulo/qgraf.html
*


==> anc/coherent_v1.frm <==
*
* program coherent_v1.frm
*
* automatically calculates matrices \Phi, B, and \bar{B}
*
* Copyright (c) 2023 Greg Jackson
*
* This program is distributed under the terms of
* GNU General Public License <https://www.gnu.org/licenses/>.
* No warranty is expressed or implied. 
*
* For bug reports and other feedback, please contact <gsj6@uw.edu>.
*
* A recent version of FORM is needed <https://www.nikhef.nl/~form/>.
*
*  form -d N coherent_v1.frm
*
* where N = 1 : q1, q2    -> q1, q2    \
*           2 : q1, q1    -> q1, q1    |
*           3 : q1, q2bar -> q1, q2bar |-- class I
*           4 : q1, q1bar -> q2, q2bar |
*           5 : q1, q1bar -> q1, q1bar /
*           6 : q,  g     -> q, g      >-- class II
*           7 : g,  g     -> g, g      >-- class III
*           8 : g,  g     -> q, qbar   >-- class II 
*
* Note: reactions in the same class are related by crossing symmetry!
*
* Procedures:
*
*   channel [switch to reaction flag -d]
*   unpack [populate graphs with indices]
*   paint [contract colour indices]
*   dagger [hermitian conjugate active expressions]
*   dirac [gamma traces and pol sums]
*   main program
*
#-
*


*on setup;
off statistics;

#define IRREP "0"
#define GHOST "0"
#define DIAGS "0"
symbols eta, B, Bbar;


***************************************************************************

*
* SU(N) definitions:
* 

symbols N dA dF Ca Cf nf;

cfunction tt ff(antisymmetric),dd(symmetric),del;

*
* adjoint/gluon indices:
*

dimension dA;
indices [a] [b] [c] [d] [e] [a*] [b*] [c*] [d*] [e*]
        a1,...,a20 b1,...,b20 c1,...,c20 d1,...,d20;

set a: a1,...,a20;
set b: b1,...,b20;

*
* fundamental/quark labels:
*

dimension dF;
indices [i]  [j]  [k]  [l]  [ii]  [jj]  [kk]  [ll]
        [i*] [j*] [k*] [l*] [ii*] [jj*] [kk*] [ll*]
        i1,...,i20 
        j1,...,j20 
        ii1,...,ii20 
        jj1,...,jj20 
        kk1,...,kk20 
        ll1,...,ll20 
        iii1,...,iii20
        jjj1,...,jjj20
        kkk1,...,kkk20
        lll1,...,lll20;

set i: i1,...,i20;
set j: j1,...,j20;

*
* projection operators:
*

cfunction I Pal Pbe 
          P1qq  P8qq 
          P3qq  P6qq 
          P3qg  P6qg  P15qg 
          T1    T8A   T8S
          P0gg  P1gg  P8Agg  P8Sgg  P10gg  P27gg;

*
* field content:
*

cfunction pol A propA Eps cA CA propcA q qbar propq V Vbar U Ubar;

cfunction prop;

*
* couplings: 
*

function vertex;
cfunction X Y Sqrt;
symbols lambda gs;

*
* Minkowski
*

symbol D;
dimension D;
cfunctions gamma delta;
indices [mu] [nu] [al] [be] [mu*] [nu*] [al*] [be*] rr
        mu1,...,mu20,
        nu1,...,nu20;

Set mu: mu1,...,mu10;
Set nu: nu1,...,nu10;

* external (p), loop (q)
vectors vecp1,...,vecp20,
        vecq1,...,vecq20;

*
* mandelstam variables
* 

symbols s t u;

*
* help variables: 
*

symbols m n dummy;
symbols dummy1,...,dummy8;

.global

***************************************************************************
**************************** subroutines **********************************
***************************************************************************

***************************************************************************
*
* declare parton process via tag in program call "form -d X ..."
*
***************************************************************************
#procedure channel

#ifdef `1'

  #message
  #message selected process: q1,q2 -> q1,q2
  #message

  #redefine IRREP "2"
  set rho : P3qq, P6qq;
  Local [P_alpha] = Pal([i],[j],[k],[l]);

  #define INPUT "graphs/q1q2_q1q2.out"
  #include `INPUT'
  Local [mat_0] = diagram1 + ... + diagram`DIAGS';

  id B  = d_([j],[j*])*tt([a],[i],[i*])*
          Pal([i],[j],[l],[k])*
          Pbe([l*],[k*],[i*],[j*])*
          d_([l],[l*])*tt([a],[k*],[k]);

  id Bbar  = d_([j],[j*])*tt([a],[i],[i*])*
             Pal([i],[j],[l],[k])*
             Pbe([l*],[k*],[i*],[j*])*
             d_([k],[k*])*tt([a],[l*],[l]);

#endif
#ifdef `2'

  #message
  #message selected process: q1,q1 -> q1,q1
  #message

  #redefine IRREP "2"
  set rho : P3qq, P6qq;
  Local [P_alpha] = Pal([i],[j],[k],[l]);

  #define INPUT "graphs/q1q1_q1q1.out"
  #include `INPUT'
  Local [mat_0] = diagram1 + ... + diagram`DIAGS';

  id B  = d_([j],[j*])*tt([a],[i],[i*])*
                Pal([i],[j],[l],[k])*
                Pbe([l*],[k*],[i*],[j*])*
                d_([l],[l*])*tt([a],[k*],[k]);

  id Bbar  = d_([j],[j*])*tt([a],[i],[i*])*
                Pal([i],[j],[l],[k])*
                Pbe([l*],[k*],[i*],[j*])*
                d_([k],[k*])*tt([a],[l*],[l]);

#endif
#ifdef `3'

  #message
  #message selected process: q1,q2bar -> q1,q2bar
  #message

  #redefine IRREP "2"
  set rho : P1qq, P8qq;
  Local [P_alpha] = Pal([i],[j],[k],[l]);

  #define INPUT "graphs/q1q2bar_q1q2bar.out"
  #include `INPUT'
  Local [mat_0] = diagram1 + ... + diagram`DIAGS';

  id B  = -d_([j],[j*])*tt([a],[i],[i*])*
                Pal([i],[j],[l],[k])*
                Pbe([l*],[k*],[i*],[j*])*
                d_([l],[l*])*tt([a],[k],[k*]);

  id Bbar  = d_([j],[j*])*tt([a],[i],[i*])*
                Pal([i],[j],[l],[k])*
                Pbe([l*],[k*],[i*],[j*])*
                d_([k],[k*])*tt([a],[l*],[l]);

#endif
#ifdef `4'

  #message
  #message selected process: q1,q1bar -> q2,q2bar
  #message

  #redefine IRREP "2"
  set rho : P1qq, P8qq;
  Local [P_alpha] = Pal([i],[j],[k],[l]);

  #define INPUT "graphs/q1q1bar_q2q2bar.out"
  #include `INPUT'
  Local [mat_0] = diagram1 + ... + diagram`DIAGS';

  id B  = -d_([j],[j*])*tt([a],[i],[i*])*
                Pal([i],[j],[l],[k])*
                Pbe([l*],[k*],[i*],[j*])*
                d_([l],[l*])*tt([a],[k],[k*]);

  id Bbar  = d_([j],[j*])*tt([a],[i],[i*])*
                Pal([i],[j],[l],[k])*
                Pbe([l*],[k*],[i*],[j*])*
                d_([k],[k*])*tt([a],[l*],[l]);

#endif
#ifdef `5'

  #message
  #message selected process: q1,q1bar -> q1,q1bar
  #message

  #redefine IRREP "2"
  set rho : P1qq, P8qq;
  Local [P_alpha] = Pal([i],[j],[k],[l]);

  #define INPUT "graphs/q1q1bar_q1q1bar.out"
  #include `INPUT'
  Local [mat_0] = diagram1 + ... + diagram`DIAGS';

  id B  = -d_([j],[j*])*tt([a],[i],[i*])*
                Pal([i],[j],[l],[k])*
                Pbe([l*],[k*],[i*],[j*])*
                d_([l],[l*])*tt([a],[k],[k*]);

  id Bbar  = d_([j],[j*])*tt([a],[i],[i*])*
                Pal([i],[j],[l],[k])*
                Pbe([l*],[k*],[i*],[j*])*
                d_([k],[k*])*tt([a],[l*],[l]);

#endif
#ifdef `6'

  #message
  #message selected process: q,g -> q,g
  #message

  #redefine IRREP "3"
  #redefine GHOST "2"
  set rho : P3qg, P6qg, P15qg;
  Local [P_alpha] = Pal([i],[b],[k],[d]);

  #define INPUT0 "graphs/qg_qg.out"
  #define INPUT1 "graphs/qc_qc.out"
  #define INPUT2 "graphs/qcbar_qcbar.out"

  #include `INPUT0'
  Local [mat_0] = diagram1 + ... + diagram`DIAGS';
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT1'
  Local [mat_1] = dummy1*( diagram1 + ... + diagram`DIAGS' );
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT2'
  Local [mat_2] = dummy2*( diagram1 + ... + diagram`DIAGS' );
  .sort

  id B  = -d_([a],[a*])*tt([c],[i],[i*])*
                Pal([i],[a],[j],[b])*
                Pbe([j*],[b*],[i*],[a*])*
                d_([j*],[j])*i_*ff([c],[b*],[b]);

  id Bbar  = d_([a],[a*])*tt([c],[i],[i*])*
                Pal([i],[a],[j],[b])*
                Pbe([j*],[b*],[i*],[a*])*
                tt([c],[j*],[j])*d_([b],[b*]);

#endif
#ifdef `7'

  #message
  #message selected process: g,g -> g,g
  #message

  #redefine IRREP "6"
  #redefine GHOST "6"
  set rho : P8Agg, P10gg, P1gg, P8Sgg, P27gg, P0gg;
  Local [P_alpha] = Pal([a],[b],[c],[d]);

  #define INPUT0 "graphs/gg_gg.out"
  #define INPUT1 "graphs/ccbar_gg.out"
  #define INPUT2 "graphs/cg_cg.out"
  #define INPUT3 "graphs/cg_gc.out"
  #define INPUT4 "graphs/cc_cc.out"
  #define INPUT5 "graphs/ccbar_ccbar.out"
  #define INPUT6 "graphs/ccbar_cbarc.out"

  #include `INPUT0'
  Local [mat_0] = diagram1 + ... + diagram`DIAGS';
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT1'
  Local [mat_1] = dummy1*( diagram1 + ... + diagram`DIAGS' );
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT2'
  Local [mat_2] = dummy2*( diagram1 + ... + diagram`DIAGS' );
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT3'
  Local [mat_3] = dummy3*( diagram1 + ... + diagram`DIAGS' );
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT4'
  Local [mat_4] = dummy4*( diagram1 + ... + diagram`DIAGS' );
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT5'
  Local [mat_5] = dummy5*( diagram1 + ... + diagram`DIAGS' );
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT6'
  Local [mat_6] = dummy6*( diagram1 + ... + diagram`DIAGS' );
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  id B  = d_([b],[b*])*i_*ff([a],[a*],[e])*
                Pal([a],[b],[d],[c])*
                Pbe([d*],[c*],[a*],[b*])*
                d_([d],[d*])*i_*ff([c*],[c],[e]);

  id Bbar  = d_([b],[b*])*i_*ff([a],[a*],[e])*
                Pal([a],[b],[d],[c])*
                Pbe([d*],[c*],[a*],[b*])*
                d_([c],[c*])*i_*ff([d*],[d],[e]);

#endif
#ifdef `8'

  #message
  #message selected process: g,g -> q,qbar
  #message

  #redefine IRREP "3"
  #redefine GHOST "2"
  set rho : T1, T8A, T8S;
  Local [P_alpha] = Pal([a],[b],[k],[l]);

  #define INPUT0 "graphs/gg_qqbar.out"
  #define INPUT1 "graphs/ccbar_qqbar.out"
  #define INPUT2 "graphs/cbarc_qqbar.out"

  #include `INPUT0'
  Local [mat_0] = diagram1 + ... + diagram`DIAGS';
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT1'
  Local [mat_1] = dummy1*( diagram1 + ... + diagram`DIAGS' );
  .sort
  #do o = 1, `DIAGS'
    drop diagram`o';
  #enddo
  .sort

  #include `INPUT2'
  Local [mat_2] = dummy2*( diagram1 + ... + diagram`DIAGS' );
  .sort

  id B  = d_([b],[b*])*i_*ff([a],[a*],[e])*
                Pal([a],[b],[k],[l])*
                Pbe([k*],[l*],[a*],[b*])*
                d_([k],[k*])*tt([e],[l],[l*]);

  id Bbar  = -d_([b],[b*])*i_*ff([a],[a*],[e])*
                Pal([a],[b],[k],[l])*
                Pbe([k*],[l*],[a*],[b*])*
                d_([l],[l*])*tt([e],[k*],[k]);

#endif
.sort

*hide [B1], [B2];
*.sort

#endprocedure

***************************************************************************
*
* expand output from qGraf to include all indices
*
***************************************************************************
#procedure unpack

*
* numbering from Qgraf: p1 (-1), p2 (-3) -> p3 (-2), p4 (-4)
*

argument;
  id A(-1,?a)  = A([a],[mu],?a) ;
  al A(-3,?a)  = A([b],[nu],?a) ;

  al A(-2,?a)  = A([c],[al],?a) ;
  al A(-4,?a)  = A([d],[be],?a) ;

  al cA(-1,?a)  = cA([a],?a) ;
  al cA(-3,?a)  = cA([b],?a) ;

  al cA(-2,?a)  = cA([c],?a) ;
  al cA(-4,?a)  = cA([d],?a) ;

  al CA(-1,?a)  = CA([a],?a) ;
  al CA(-3,?a)  = CA([b],?a) ;

  al CA(-2,?a)  = CA([c],?a) ;
  al CA(-4,?a)  = CA([d],?a) ;

  al q?(-1,?a)  = q(11,[i],?a) ;
  al q?(-3,?a)  = q(13,[j],?a) ;

  al q?(-2,?a)  = q(12,[k],?a) ;
  al q?(-4,?a)  = q(14,[l],?a) ;
endargument;

** massless fermions (don't bother w/ V's)
id pol(q(mu1?,i1?,?a))    = U(mu1,?a);
al pol(qbar(mu1?,i1?,?a)) = U(mu1,?a);
al pol(A(a1?,mu1?,?a))    = Eps(mu1,?a);
al pol(cA(?a)) = 1;
al pol(CA(?a)) = 1;

argument;
  #do o = 1, 10
    id A(`o',?a)    = A(a`o',mu`o',?a) ;
    al q(`o',?a)    = q(`o',i`o',?a) ;
    al qbar(`o',?a) = qbar(`o',i`o',?a) ;
    al cA(`o',?a)   = cA(a`o',?a) ;
    al CA(`o',?a)   = CA(a`o',?a) ;
  #enddo
endargument;
.sort

id propA( mu1?,mu2?,0) = 0 ;
al propq( mu1?,mu2?,0) = 0 ;
al propcA(mu1?,mu2?,0) = 0 ;

#do o1 = 1, 10
  #do o2 = 1, 10
    id propA(`o1',`o2',vecp1?)  = - i_*prop(vecp1)*del( a`o1', a`o2')*(
                                del(mu`o1',mu`o2')
                               + eta*vecp1(mu`o1')*vecp1(mu`o2')*prop(vecp1) 
                               ) ;
    id propq(`o1',`o2',vecp1?)  = + i_*prop(vecp1)*del( i`o1', i`o2' )*
                                gamma(`o1',`o2',rr)*vecp1(rr) ;
    id propcA(`o1',`o2',vecp1?) = + i_*prop(vecp1)*del( a`o1', a`o2') ;
    sum rr;
  #enddo
#enddo
.sort

id vertex( q(?a,i1?,vecp1?), qbar(?b,i2?,vecp2?), A(a3?,mu3?,vecp3?) )
 = (-i_)*gs*tt(a3,i1,i2)*gamma(?a,?b,mu3) ;
.sort

id vertex( A(a1?,mu1?,vecp1?), A(a2?,mu2?,vecp2?), A(a3?,mu3?,vecp3?) )
 = (-1)*gs*ff(a1,a2,a3)*Y(mu1,mu2,mu3,vecp1,vecp2,vecp3);
.sort

#do o= 11, 20
id once vertex( A(a1?,mu1?,vecp1?), A(a2?,mu2?,vecp2?),
                A(a3?,mu3?,vecp3?), A(a4?,mu4?,vecp4?) )
  = (-i_)*gs^2*( 
    ff(a`o',a1,a2)*ff(a`o',a3,a4)*( del(mu1,mu3)*del(mu2,mu4)
                                  - del(mu1,mu4)*del(mu2,mu3) ) +
    ff(a`o',a1,a3)*ff(a`o',a2,a4)*( del(mu1,mu2)*del(mu3,mu4)
                                  - del(mu1,mu4)*del(mu2,mu3) ) +
    ff(a`o',a1,a4)*ff(a`o',a2,a3)*( del(mu1,mu2)*del(mu4,mu3)
                                  - del(mu1,mu3)*del(mu2,mu4) )  );
#enddo
.sort

*
* i'm sure there's a better way to do treat the ghost-gluon vertex ... 
* but m=1,n=0 in M and m=0,n=1 in M^\dagger:
*
id vertex(cA(a1?,vecp1?),CA(a2?,vecp2?),A(a3?,mu3?,vecp3?))
   = (+1)*gs*ff(a1,a2,a3)*( m*vecp2(mu3) - n*vecp1(mu3) ) ;
.sort

id Y(mu1?,mu2?,mu3?,vecp1?,vecp2?,vecp3?) = (
                                  del(mu1,mu2)*( vecp1(mu3)-vecp2(mu3) )
                                + del(mu2,mu3)*( vecp2(mu1)-vecp3(mu1) )
                                + del(mu3,mu1)*( vecp3(mu2)-vecp1(mu2) ) );
.sort

#endprocedure

***************************************************************************
*
* contract QCD colour indices
*
***************************************************************************
#procedure paint

#do n=1,10

  id once ff(a1?,a2?,a3?) = 2*( tt(a1,ii`n',jj`n')*tt(a2,jj`n',kk`n')
                             - tt(a2,ii`n',jj`n')*tt(a1,jj`n',kk`n')
                             )*tt(a3,kk`n',ii`n')/i_ ;
  .sort

  repeat;
    id tt(a1?,i1?,i1?) = 0;
    id tt(a1?,i1?,i2?)*tt(a2?,i2?,i1?) = d_(a1,a2)/2;
    id tt(a1?,i1?,i2?)*tt(a1?,i3?,i4?) = ( d_(i1,i4)*d_(i3,i2)
                                         - d_(i1,i2)*d_(i3,i4)/N )/2 ;
  endrepeat;
  .sort

#enddo

#do n=11,20

  id once dd(a1?,a2?,a3?) = 2*( tt(a1,ii`n',jj`n')*tt(a2,jj`n',kk`n')
                              + tt(a2,ii`n',jj`n')*tt(a1,jj`n',kk`n')
                              )*tt(a3,kk`n',ii`n') ;
 .sort

  repeat;
    id tt(a1?,i1?,i1?) = 0;
    id tt(a1?,i1?,i2?)*tt(a2?,i2?,i1?) = d_(a1,a2)/2;
    id tt(a1?,i1?,i2?)*tt(a1?,i3?,i4?) = ( d_(i1,i4)*d_(i3,i2)
                                         - d_(i1,i2)*d_(i3,i4)/N )/2 ;
  endrepeat;
  .sort

#enddo

repeat;
  id tt(a1?,i1?,i1?) = 0;
  id tt(a1?,i1?,i2?)*tt(a2?,i2?,i1?) = d_(a1,a2)/2;
  id tt(a1?,i1?,i2?)*tt(a1?,i3?,i4?) = ( d_(i1,i4)*d_(i3,i2)
                                       - d_(i1,i2)*d_(i3,i4)/N )/2 ;
endrepeat;
.sort

#endprocedure

***************************************************************************
*
* from matrix element M, calculate hermitian conjugate M^\dagger
*
***************************************************************************
#procedure dagger

id i_ = -i_;

*
* the '+4' below is so that mat^\dagger has different spinor indices
*

id U(mu1?,?a) = U(mu1+4,?a);
al V(mu1?,?a) = V(mu1+4,?a);
al gamma(mu1?,mu2?,?a) = gamma(mu1+4,mu2+4,?a);
al tt(a1?,i1?,i2?) = tt(a1,i2,i1);

*
* rename external and internal indices
*

argument;
  id mu1?mu?nu = mu1;
  al a1?a?b = a1;
  al i1?i?j = i1;
  al [mu] = [mu*];
  al [nu] = [nu*];
  al [al] = [al*];
  al [be] = [be*];
  al [i] = [i*];
  al [j] = [j*];
  al [k] = [k*];
  al [l] = [l*];
  al [a] = [a*];
  al [b] = [b*];
  al [c] = [c*];
  al [d] = [d*];
endargument;
.sort

#endprocedure

***************************************************************************
*
* traces of gamma matrices
*
***************************************************************************
#procedure dirac

id V(?a,vecp1?)*V(?b,vecp1?) = gamma(?a,?b,vecp1);
al U(?a,vecp1?)*U(?b,vecp1?) = gamma(?a,?b,vecp1);

*
* Feynman t'Hooft gauge polarisation sum (=> need ghosts)
*

id Eps(mu1?,vecp1?)*Eps(mu2?,vecp1?) = d_(mu1,mu2) ;

repeat id del(mu1?,mu2?)*gamma(mu2?,?a) = gamma(mu1,?a);
repeat id del(mu1?,mu2?)*gamma(mu1?,?a) = gamma(mu2,?a);
repeat id gamma(mu1?,mu2?,?a)*gamma(mu2?,mu3?,?b) = gamma(mu1,mu3,?a,?b);
repeat id gamma(mu1?,mu2?,?a)*gamma(mu3?,mu2?,?b) = gamma(mu1,mu3,?a,reverse_(?b));

#do o = 1, 15
  id once gamma(mu1?,mu1?,?a) = g_(`o',?a);
  tracen,`o';
#enddo
.sort

id del(a1?,a2?) = d_(a1,a2);
.sort

#endprocedure

***************************************************************************
*
* substitute projection operators
*
***************************************************************************
#procedure project

id I(i1?,i2?,j1?,j2?)    = d_(i1,j1)*d_(i2,j2);

*
* 3x3c = 1+8a
*

id P1qq(i1?,i2?,j1?,j2?) = d_(i1,i2)*d_(j1,j2)/N;
al P8qq(i1?,i2?,j1?,j2?) = d_(i1,j1)*d_(i2,j2) - d_(i1,i2)*d_(j1,j2)/N;
.sort

*
* 3x3 = 3c+6
*

id P3qq(i1?,i2?,j1?,j2?) = ( d_(i1,j1)*d_(i2,j2) - d_(i1,j2)*d_(i2,j1) )/2;
al P6qq(i1?,i2?,j1?,j2?) = ( d_(i1,j1)*d_(i2,j2) + d_(i1,j2)*d_(i2,j1) )/2;
.sort

*
* 3x8 = 3c+6+15
*

#do n=1,3
id once P3qg(i1?,a1?,i2?,a2?)  = tt(a2,i2,ll`n')*tt(a1,ll`n',i1)/Cf;
#enddo
#do n=4,6
id once P6qg(i1?,a1?,i2?,a2?)  = d_(i1,i2)*d_(a1,a2)/2
                               - tt(a2,i2,ll`n')*tt(a1,ll`n',i1)/(N-1)
                               - tt(a1,i2,ll`n')*tt(a2,ll`n',i1);
#enddo
#do n=7,9
id once P15qg(i1?,a1?,i2?,a2?)  = d_(i1,i2)*d_(a1,a2)/2
                                - tt(a2,i2,ll`n')*tt(a1,ll`n',i1)/(N+1)
                                + tt(a1,i2,ll`n')*tt(a2,ll`n',i1);
#enddo
.sort

*
* 8x8 = 0+1+8a+8s+(10+10c)+27
*

id P1gg(a1?,a2?,a3?,a4?)  = d_(a1,a2)*d_(a3,a4)/dA;
#do n=1,3
id once P8Agg(a1?,a2?,a3?,a4?)  = -ff(c`n',a2,a1)*ff(c`n',a3,a4)/N;
#enddo
.sort
#do n=4,6
id once P8Sgg(a1?,a2?,a3?,a4?)  = dd(c`n',a2,a1)*dd(c`n',a3,a4)*N/(N*N-4);
#enddo
.sort
#do n=7,9
id once P10gg(a1?,a2?,a3?,a4?)  =  ( d_(a1,a3)*d_(a2,a4)
                                   - d_(a1,a4)*d_(a2,a3) )/2 
                                + ff(c`n',a2,a1)*ff(c`n',a3,a4)/N;
#enddo
.sort
#do n=10,12
id once P27gg(a1?,a2?,a3?,a4?)  =  ( d_(a1,a3)*d_(a2,a4) 
                                   + d_(a1,a4)*d_(a2,a3) )/4 
                                - dd(c`n',a2,a1)*dd(c`n',a3,a4)/(2*(N+2)) 
                                - (N-1)*d_(a1,a2)*d_(a3,a4)/(2*N*dA) + (
 tt(a1,lll`n',iii`n')*tt(a4,iii`n',jjj`n')*tt(a2,jjj`n',kkk`n')*tt(a3,kkk`n',lll`n') +
 tt(a1,lll`n',iii`n')*tt(a3,iii`n',jjj`n')*tt(a2,jjj`n',kkk`n')*tt(a4,kkk`n',lll`n') );
#enddo
.sort
#do n=13,15
id once P0gg(a1?,a2?,a3?,a4?)  = ( d_(a1,a3)*d_(a2,a4) 
                                 + d_(a1,a4)*d_(a2,a3) )/4 
                               - dd(c`n',a2,a1)*dd(c`n',a3,a4)/(2*(N-2)) 
                               - (N+1)*d_(a1,a2)*d_(a3,a4)/(2*N*dA) - (
 tt(a1,lll`n',iii`n')*tt(a4,iii`n',jjj`n')*tt(a2,jjj`n',kkk`n')*tt(a3,kkk`n',lll`n') +
 tt(a1,lll`n',iii`n')*tt(a3,iii`n',jjj`n')*tt(a2,jjj`n',kkk`n')*tt(a4,kkk`n',lll`n') );
#enddo
.sort

*
* transition operators 3x3c <-> 8x8
*

id T1(a1?,a2?,i1?,i2?) = d_(i1,i2)*d_(a1,a2)/Sqrt(N)/Sqrt(N*N-1);
#do n=16,18
id once T8A(a1?{[a],[b],[c],[d],[a*],[b*],[c*],[d*]},a2?,i1?,i2?) = -i_*ff(a1,c`n',a2)*tt(c`n',i1,i2)*Sqrt(2)/Sqrt(N);
id once T8A(i1?{[i],[j],[k],[l],[i*],[j*],[k*],[l*]},i2?,a1?,a2?) = +i_*ff(a1,d`n',a2)*tt(d`n',i2,i1)*Sqrt(2)/Sqrt(N);
#enddo
#do n=19,20
id once T8S(a1?{[a],[b],[c],[d],[a*],[b*],[c*],[d*]},a2?,i1?,i2?) = dd(a1,c`n',a2)*tt(c`n',i1,i2)*Sqrt(2)*Sqrt(N)/Sqrt(N*N-4);
id once T8S(i1?{[i],[j],[k],[l],[i*],[j*],[k*],[l*]},i2?,a1?,a2?) = dd(a1,d`n',a2)*tt(d`n',i2,i1)*Sqrt(2)*Sqrt(N)/Sqrt(N*N-4);
#enddo
.sort

#endprocedure

***************************************************************************
**************************** main program *********************************
***************************************************************************

*
* read in full matrix element from file and process
*

Local [B1] = B;
Local [B2] = Bbar;
.sort

#call channel;
.sort

if( match(B) || match(Bbar) ) exit " EXIT: Channel not specified, see documentation on how to execute!";
.sort

hide [B1], [B2];
.sort

#call unpack;
.sort

Local [P_beta] = [P_alpha];
.sort

hide [P_alpha];
.sort

*
* copy and take hermitian conj
*

#do o=0,`GHOST'
Local [mat_`o'*] = [mat_`o'];
.sort

hide [mat_`o'];
.sort
#enddo

#call dagger

*
* the incoming/outgoing indices should also be swapped on P_beta:
*

id Pal(a1?,a2?,a3?,a4?) = Pbe(a3,a4,a1,a2);
.sort

id m = 1;
al n = 0;

.sort

#do o=0,`GHOST'
unhide [mat_`o'];
#enddo
unhide [P_alpha];
.sort

id m = 0;
al n = 1;
.sort

*
* now both [mat] and [mat*] are ready
*

Global [Phi] = ( <[mat_0]*[mat_0*]> + ... +  <[mat_`GHOST']*[mat_`GHOST'*]> )*[P_alpha]*[P_beta];
.sort: combined all reactions;

drop [P_beta];
#do o=0,`GHOST'
  drop [mat_`o'];
  drop [mat_`o'*];
#enddo
.sort

*
* do the gamma traces
*

#call dirac;
.sort 

*
* construct matrix of projectors
*

unhide [B1], [B2];
.sort

id I?{Pal,Pbe}(?a1) = sum_(n,1,`IRREP',delta(n)*rho[n](?a1));
.sort: substituted projectors;

id delta(m?)*delta(n?) = delta(m,n);
.sort

*
* we can turn [P_alpha] into a list of dimensions by contracting indices:
*

if (`IRREP'==2);
  id delta(m?) = delta(m)*d_([k],[i])*d_([l],[j]);
endif;

if (`IRREP'==3);
  #ifdef `8'
  id delta(m?)*Sqrt?(a1?,a2?,i1?,i2?) = delta(m)*Sqrt(a1,a2,i1,i2)*Sqrt(i1,i2,a1,a2);
  #endif
  #ifdef `6'
    id delta(m?) = delta(m)*d_([k],[i])*d_([d],[b]);
  #endif
  id dummy1^2 = -1;
  al dummy2^2 = -1;
endif;

if (`IRREP'==6);
  id delta(m?) = delta(m)*d_([a],[c])*d_([d],[b]);
  al dummy1^2 = -4;
  al dummy2^2 = -4;
  al dummy3^2 = -4;
  al dummy4^2 = 2;
  al dummy5^2 = 2;
  al dummy6^2 = 2;
endif;

.sort

***************************************************************************

*
* now put everything i.t.o. Mandelstam vars
*

id prop(vecp1?) = prop(vecp1.vecp1);

id vecp1?.vecp1? = 0; * assume external massless partons

argument;
  id vecp1?.vecp1? = 0;
endargument;
.sort

id vecp1.vecp2 = + s/2;
al vecp3.vecp4 = + s/2;
al vecp1.vecp3 = - t/2;
al vecp2.vecp4 = - t/2;
al vecp1.vecp4 = - u/2;
al vecp2.vecp3 = - u/2;

id 1/vecp1.vecp2 = + 2/s;
al 1/vecp3.vecp4 = + 2/s;
al 1/vecp1.vecp3 = - 2/t;
al 1/vecp2.vecp4 = - 2/t;
al 1/vecp1.vecp4 = - 2/u;
al 1/vecp2.vecp3 = - 2/u;
argument;
  id vecp1.vecp2 = + s/2;
  al vecp3.vecp4 = + s/2;
  al vecp1.vecp3 = - t/2;
  al vecp2.vecp4 = - t/2;
  al vecp1.vecp4 = - u/2;
  al vecp2.vecp3 = - u/2;
endargument;
id prop(s?) = 1/s;
.sort

#call project;
.sort

#call paint;
.sort

id s = - t - u;
al gs = 1;
al D = 4;
.sort 

id dF^eta? = N^eta;
id Ca = N;
id dA = 2*N*Cf;
id 1/dA = 1/(2*N*Cf);
*id N = 3;
*id 1/N = 1/3;
*id Cf = 4/3;
*id 1/(1+N) = 1/4;
*id 1/(-1+N) = 1/2;
*id 1/(-4+N*N) = 1/5;
*id 1/(-4+2*N) = 1/2;
*id 1/(4+2*N) = 1/10;
.sort

table zerofill matrix(1:`IRREP',1:`IRREP');
table zerofill tabB1(1:`IRREP',1:`IRREP');
table zerofill tabB2(1:`IRREP',1:`IRREP');
table zerofill K(1:`IRREP');
bracket delta;
.sort

fillexpression matrix = [Phi](delta);
fillexpression tabB1 = [B1](delta);
fillexpression tabB2 = [B2](delta);
fillexpression K  = [P_alpha](delta);

Local [M^2]     = sum_(n,1,`IRREP',matrix(n,n)/K(n));
Local [Phi.M^2] = sum_(m,1,`IRREP',sum_(n,1,`IRREP',delta(m,n)*matrix(m,n)/Sqrt(K(n))/Sqrt(K(m))));
Local [B_plus]  = sum_(m,1,`IRREP',sum_(n,1,`IRREP',2*delta(m,n)*( tabB1(m,n) + tabB2(m,n) )/Sqrt(K(n))/Sqrt(K(m))));
Local [B_minus] = sum_(m,1,`IRREP',sum_(n,1,`IRREP',2*delta(m,n)*( tabB1(m,n) - tabB2(m,n) )/Sqrt(K(n))/Sqrt(K(m))));
id Sqrt(eta?)^2 = eta;
id Sqrt(eta?)*Sqrt(eta?) = eta;
id 1/Sqrt(eta?)/Sqrt(eta?) = 1/eta;
.sort

*
* uncomment the following lines for printed output:
*

*bracket delta;
*print [P_alpha];
*print [test];
*print [Phi];
*print [mat^2];
*print ans;
.sort

*
* now everything is ready for writing to file:
*

format nospaces;
format mathematica;
#write <birdtracks.m> " irreps  = `IRREP';"
#write <birdtracks.m> " dims = ( %E )/.{Cf->(N^2-1)/(2*N)};",[P_alpha]
#write <birdtracks.m> " num = ( %E )/.{Cf->(N^2-1)/(2*N)};",[Phi.M^2]
#write <birdtracks.m> " denom = ( %E )/.{Cf->(N^2-1)/(2*N)};",[M^2]
#write <birdtracks.m> " Bp = ( %E )/.{Cf->(N^2-1)/(2*N)};",[B_plus]
#write <birdtracks.m> " Bm = ( %E )/.{Cf->(N^2-1)/(2*N)};",[B_minus]
.sort

#message
#message output generated: <birdtracks.m>
#message
.end

***************************************************************************
********************************* end *************************************
***************************************************************************


==> anc/example_reader.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11477,        284]
NotebookOptionsPosition[     10381,        261]
NotebookOutlinePosition[     10864,        279]
CellTagsIndexPosition[     10821,        276]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.909636251997779*^9, 3.9096362527440567`*^9}, {
  3.90963634406355*^9, 
  3.909636344653672*^9}},ExpressionUUID->"0211b6fd-027d-4b34-bef0-\
9283cc0820bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "needs", " ", "to", " ", "be", " ", "modified", " ", "to", 
    " ", "the", " ", "working", " ", "directory", " ", "where", " ", "the", 
    " ", "FORM", " ", "code", " ", "writes", " ", "the", " ", "file", " ", 
    RowBox[{"birdtracks", ".", 
     RowBox[{"m", "!!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SetDirectory", "[", "\"\<<directory>\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.894984967575542*^9, 3.894985011119701*^9}, {
   3.894985670264408*^9, 3.894985670431986*^9}, {3.8953163539551573`*^9, 
   3.8953163556486464`*^9}, {3.896878817153576*^9, 3.896878821272264*^9}, 
   3.896975184815151*^9, {3.8969755577018414`*^9, 3.896975583570758*^9}, {
   3.9079095897677507`*^9, 3.907909594997295*^9}, {3.909636197169664*^9, 
   3.909636199020638*^9}, {3.909636246586925*^9, 3.9096362505116253`*^9}, {
   3.909636304684856*^9, 3.909636329566287*^9}},
 Background->RGBColor[
  1, 0.5, 0.5],ExpressionUUID->"9dad58be-651f-4db9-8bb1-07165017b009"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"some", " ", "convenient", " ", "definitions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]", "=", "KroneckerDelta"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "->", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"N", ">", "2"}], ",", 
           RowBox[{"t", "<", "0"}], ",", 
           RowBox[{"u", "<", "0"}], ",", 
           RowBox[{"s", ">", "0"}]}], "}"}]}]}], "]"}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MF", "=", "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "following", " ", "functions", " ", "help", " ", "to", " ", 
     "turn", " ", "the", " ", "FORM", " ", "expressions", " ", "into", " ", 
     "nice", " ", 
     RowBox[{"matrices", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"delta", "[", "m_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"i", ",", "m"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "irreps"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"delta", "[", 
      RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"i", ",", "m"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"j", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"i", ",", "n"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"j", ",", "m"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "irreps"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "irreps"}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8969634584944344`*^9, 3.8969634831018343`*^9}, {
  3.8969756111706753`*^9, 3.896975627006032*^9}, {3.897148782403693*^9, 
  3.897148782978647*^9}, {3.897406833703376*^9, 3.897406833878881*^9}, {
  3.9096309920779552`*^9, 3.909631000222352*^9}, {3.909631053554269*^9, 
  3.9096310544561157`*^9}, {3.90963634789283*^9, 
  3.909636348202119*^9}},ExpressionUUID->"6c073375-84af-4355-8508-\
dbc9fed55549"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"read", " ", "in", " ", "output", " ", "from", " ", "FORM"}], 
    "..."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"<<", "\"\<birdtracks.m\>\""}]}]], "Input",
 CellChangeTimes->{{3.8949850231760063`*^9, 3.8949850293673553`*^9}, {
  3.895064727958748*^9, 3.895064729006173*^9}, {3.895319552239954*^9, 
  3.895319552770103*^9}, {3.895509898961396*^9, 3.895509899742567*^9}, {
  3.897406859861395*^9, 3.897406860360299*^9}, {3.909630951089061*^9, 
  3.90963096482198*^9}, {3.909631275956298*^9, 3.909631276216344*^9}, {
  3.9096363503254347`*^9, 
  3.909636350671794*^9}},ExpressionUUID->"23dc043f-7430-467f-b2e9-\
d5a2f344c52d"],

Cell[BoxData[{"irreps", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dims", "/.", 
   RowBox[{"{", 
    RowBox[{"N", "\[Rule]", "3"}], "}"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"the", " ", "'"}], 
     RowBox[{"denominator", "'"}], " ", "is"}], " ", "|", "\[ScriptCapitalM]", 
    SuperscriptBox["|", "2"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"denom", "//.", 
        RowBox[{"{", 
         RowBox[{"s", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "u"}]}], "}"}]}], ")"}], "//", "Expand"}],
      ")"}], "//", "Simplify"}], ")"}], "//", "Factor"}]}], "Input",
 CellChangeTimes->{{3.896205155347322*^9, 3.8962051638901577`*^9}, {
   3.8969595019238853`*^9, 3.896959603253923*^9}, {3.896963379440333*^9, 
   3.896963385135869*^9}, {3.8969667287266293`*^9, 3.8969667384295397`*^9}, {
   3.896966865360301*^9, 3.896966865895632*^9}, {3.8969669086943617`*^9, 
   3.896966925421576*^9}, {3.8969679469940042`*^9, 3.896967948345324*^9}, 
   3.896968120001544*^9, {3.896969655405243*^9, 3.896969656828479*^9}, 
   3.896969984186039*^9, {3.89697027556136*^9, 3.896970290959196*^9}, {
   3.896970555409507*^9, 3.896970590110526*^9}, 3.896970693936829*^9, 
   3.896970724311273*^9, {3.896972692808744*^9, 3.896972694247821*^9}, {
   3.8969730896205263`*^9, 3.8969730900037727`*^9}, 3.896975423740123*^9, {
   3.896975653453829*^9, 3.8969756691060057`*^9}, {3.8971492759150467`*^9, 
   3.89714928219748*^9}, {3.897150210600979*^9, 3.897150211975556*^9}, {
   3.897151278805461*^9, 3.897151285819744*^9}, {3.89715147651712*^9, 
   3.8971514889171133`*^9}, {3.897151526444118*^9, 3.897151526588645*^9}, {
   3.89715493440774*^9, 3.897154934845447*^9}, {3.8973997103887663`*^9, 
   3.89739971509904*^9}, {3.909631090469009*^9, 3.909631105633456*^9}, {
   3.909636353870648*^9, 
   3.909636354347299*^9}},ExpressionUUID->"244a4d1b-732d-450c-9395-\
0aa2a9e37ebc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "determine", " ", "the", " ", "color", " ", "probability", " ", "density", 
    " ", "matrix", " ", "\[CapitalPhi]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"num", "/", "denom"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"s", "->", 
           RowBox[{
            RowBox[{"-", "t"}], "-", "u"}]}], "}"}]}], "//", "S"}], ")"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"t", "+", "u"}], "->", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"t", "->", 
         RowBox[{"-", "\[Xi]"}]}], ",", 
        RowBox[{"u", "->", 
         RowBox[{"-", 
          OverscriptBox["\[Xi]", "_"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[CapitalPhi]", "//", "MF"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQnfF7wwQJ1reOGq77wDSLwb+pIDrLUWwaiJ5asHS3
JJD29NbeD6ITFsW5SgPprwqvwLSpxMpFGexvHXV8FJeC6DRra9ZMIB22TpgN
RPs16HOBaIn350VBdP0ibikQfUGiRwZEH0i4qgqie2T8NEF0otNxPRC9tsLI
AETnl+SYg+igmWvBdM7rsOA7HG8dZQUN4kC0k/72yAdA+pz4PTBt+ueJ4hMg
bXBEQBlEl/06smMH51vHPeeug+l6u3e/98m+dUw6+xdMp/3xWcau+NZxlS3/
ahC9pO7sRhAttXL+JhC9bpv2LRCtsHwOmH5iMUuBC0jPW78RTAMA4gOMSg==

  "],ExpressionUUID->"44aaad40-411b-4fea-acf2-ce79a516db29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"checking", " ", "the", " ", "normalization", " ", "condition"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Tr", "[", "\[CapitalPhi]", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      OverscriptBox["\[Xi]", "_"], "->", 
      RowBox[{"1", "-", "\[Xi]"}]}], "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8969598995583897`*^9, 3.896959922689849*^9}, {
   3.896971866499381*^9, 3.896971867627027*^9}, 3.909631295547243*^9, {
   3.9096316805837927`*^9, 3.909631692212888*^9}, {3.909636359230171*^9, 
   3.909636359741905*^9}},ExpressionUUID->"4642bd77-27f9-4718-97eb-\
fa4387e94ab3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "color", " ", "radiation", " ", "matrices", " ", 
    SubscriptBox["\[DoubleStruckCapitalB]", "+"], " ", "and", " ", 
    SubscriptBox["\[DoubleStruckCapitalB]", "-"]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Bp", "//", "S"}], "//", "Factor"}], "//", "MF"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bm", "//", "S"}], "//", "Factor"}], "//", "MF"}]}]}]], "Input",
 CellChangeTimes->{{3.89715620578961*^9, 3.897156256038063*^9}, {
  3.897156533752325*^9, 3.897156552552795*^9}, {3.897156585425568*^9, 
  3.897156585694313*^9}, {3.8971569043231173`*^9, 3.897156908437434*^9}, {
  3.897396924526985*^9, 3.897396990145403*^9}, {3.89739704861954*^9, 
  3.897397102558772*^9}, {3.897399667514876*^9, 3.8973996683861732`*^9}, {
  3.897407411653008*^9, 3.8974074162951393`*^9}, {3.909631580299631*^9, 
  3.909631600921315*^9}, {3.909636362204555*^9, 
  3.9096363624381037`*^9}},ExpressionUUID->"8fb6beb6-8260-451c-8dd0-\
071de823c39c"]
},
WindowSize->{959.25, 526.5},
WindowMargins->{{0.375, Automatic}, {0.375, Automatic}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9d5de83a-92df-4d46-b457-8ffb955d0bad"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 252, 5, 40, "Input",ExpressionUUID->"0211b6fd-027d-4b34-bef0-9283cc0820bf"],
Cell[813, 27, 1042, 18, 109, "Input",ExpressionUUID->"9dad58be-651f-4db9-8bb1-07165017b009"],
Cell[1858, 47, 2569, 69, 246, "Input",ExpressionUUID->"6c073375-84af-4355-8508-dbc9fed55549"],
Cell[4430, 118, 704, 14, 63, "Input",ExpressionUUID->"23dc043f-7430-467f-b2e9-d5a2f344c52d"],
Cell[5137, 134, 2029, 41, 115, "Input",ExpressionUUID->"244a4d1b-732d-450c-9395-0aa2a9e37ebc"],
Cell[7169, 177, 1438, 39, 92, "Input",ExpressionUUID->"44aaad40-411b-4fea-acf2-ce79a516db29"],
Cell[8610, 218, 691, 16, 66, "Input",ExpressionUUID->"4642bd77-27f9-4718-97eb-fa4387e94ab3"],
Cell[9304, 236, 1073, 23, 89, "Input",ExpressionUUID->"8fb6beb6-8260-451c-8dd0-071de823c39c"]
}
]
*)



==> anc/graphs/cbarc_qqbar.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'CAcA_qqbar.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= CA[vecp1], cA[vecp2] ;
*   out= q[vecp3], qbar[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(-1)*

  pol(CA(-1,vecp1))*
  pol(cA(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(cA(-3,vecp2),CA(-1,vecp1),A(1,-vecp1-vecp2))*
  vertex(q(-4,-vecp4),qbar(-2,-vecp3),A(2,vecp1+vecp2));

#redefine DIAGS "1"

*
* end
*


==> anc/graphs/cc_cc.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'cAcA_cAcA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= cA[vecp1], cA[vecp2] ;
*   out= cA[vecp3], cA[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(cA(-3,vecp2))*

  pol(cA(-2,vecp3))*
  pol(cA(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(cA(-1,vecp1),CA(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(cA(-3,vecp2),CA(-4,-vecp4),A(2,vecp1-vecp3));

Local diagram2 =

(-1)*

  pol(cA(-1,vecp1))*
  pol(cA(-3,vecp2))*

  pol(cA(-2,vecp3))*
  pol(cA(-4,vecp4))*

  propA(1,2,-vecp1+vecp4)*

  vertex(cA(-1,vecp1),CA(-4,-vecp4),A(1,-vecp1+vecp4))*
  vertex(cA(-3,vecp2),CA(-2,-vecp3),A(2,vecp1-vecp4));

#redefine DIAGS "2"

*
* end
*


==> anc/graphs/ccbar_cbarc.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'cACA_CAcA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= cA[vecp1], CA[vecp2] ;
*   out= CA[vecp3], cA[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(-1)*

  pol(cA(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(CA(-2,vecp3))*
  pol(cA(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(cA(-1,vecp1),CA(-3,vecp2),A(1,-vecp1-vecp2))*
  vertex(cA(-2,-vecp3),CA(-4,-vecp4),A(2,vecp1+vecp2));

Local diagram2 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(CA(-2,vecp3))*
  pol(cA(-4,vecp4))*

  propA(1,2,-vecp1+vecp4)*

  vertex(cA(-1,vecp1),CA(-4,-vecp4),A(1,-vecp1+vecp4))*
  vertex(cA(-2,-vecp3),CA(-3,vecp2),A(2,vecp1-vecp4));

#redefine DIAGS "2"

*
* end
*


==> anc/graphs/ccbar_ccbar.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'cACA_cACA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= cA[vecp1], CA[vecp2] ;
*   out= cA[vecp3], CA[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(cA(-2,vecp3))*
  pol(CA(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(cA(-1,vecp1),CA(-3,vecp2),A(1,-vecp1-vecp2))*
  vertex(cA(-4,-vecp4),CA(-2,-vecp3),A(2,vecp1+vecp2));

Local diagram2 =

(-1)*

  pol(cA(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(cA(-2,vecp3))*
  pol(CA(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(cA(-1,vecp1),CA(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(cA(-4,-vecp4),CA(-3,vecp2),A(2,vecp1-vecp3));

#redefine DIAGS "2"

*
* end
*


==> anc/graphs/ccbar_gg.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'cACA_AA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= cA[vecp1], CA[vecp2] ;
*   out= A[vecp3], A[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(-1)*

  pol(cA(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(A(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(cA(-1,vecp1),CA(-3,vecp2),A(1,-vecp1-vecp2))*
  vertex(A(-2,-vecp3),A(-4,-vecp4),A(2,vecp1+vecp2));

Local diagram2 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(A(-4,vecp4))*

  propcA(1,2,vecp1-vecp3)*

  vertex(cA(-1,vecp1),CA(2,-vecp1+vecp3),A(-2,-vecp3))*
  vertex(cA(1,vecp1-vecp3),CA(-3,vecp2),A(-4,-vecp4));

Local diagram3 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(A(-4,vecp4))*

  propcA(1,2,vecp1-vecp4)*

  vertex(cA(-1,vecp1),CA(2,-vecp1+vecp4),A(-4,-vecp4))*
  vertex(cA(1,vecp1-vecp4),CA(-3,vecp2),A(-2,-vecp3));

#redefine DIAGS "3"

*
* end
*


==> anc/graphs/ccbar_qqbar.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'cACA_qqbar.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= cA[vecp1], CA[vecp2] ;
*   out= q[vecp3], qbar[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(cA(-1,vecp1),CA(-3,vecp2),A(1,-vecp1-vecp2))*
  vertex(q(-4,-vecp4),qbar(-2,-vecp3),A(2,vecp1+vecp2));

#redefine DIAGS "1"

*
* end
*


==> anc/graphs/cg_cg.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'cAA_cAA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= cA[vecp1], A[vecp2] ;
*   out= cA[vecp3], A[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(cA(-2,vecp3))*
  pol(A(-4,vecp4))*

  propcA(1,2,vecp1+vecp2)*

  vertex(cA(-1,vecp1),CA(2,-vecp1-vecp2),A(-3,vecp2))*
  vertex(cA(1,vecp1+vecp2),CA(-2,-vecp3),A(-4,-vecp4));

Local diagram2 =

(-1)*

  pol(cA(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(cA(-2,vecp3))*
  pol(A(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(cA(-1,vecp1),CA(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(A(-3,vecp2),A(-4,-vecp4),A(2,vecp1-vecp3));

Local diagram3 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(cA(-2,vecp3))*
  pol(A(-4,vecp4))*

  propcA(1,2,vecp1-vecp4)*

  vertex(cA(-1,vecp1),CA(2,-vecp1+vecp4),A(-4,-vecp4))*
  vertex(cA(1,vecp1-vecp4),CA(-2,-vecp3),A(-3,vecp2));

#redefine DIAGS "3"

*
* end
*


==> anc/graphs/cg_gc.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'cAA_AcA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= cA[vecp1], A[vecp2] ;
*   out= A[vecp3], cA[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(cA(-4,vecp4))*

  propcA(1,2,vecp1+vecp2)*

  vertex(cA(-1,vecp1),CA(2,-vecp1-vecp2),A(-3,vecp2))*
  vertex(cA(1,vecp1+vecp2),CA(-4,-vecp4),A(-2,-vecp3));

Local diagram2 =

(+1)*

  pol(cA(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(cA(-4,vecp4))*

  propcA(1,2,vecp1-vecp3)*

  vertex(cA(-1,vecp1),CA(2,-vecp1+vecp3),A(-2,-vecp3))*
  vertex(cA(1,vecp1-vecp3),CA(-4,-vecp4),A(-3,vecp2));

Local diagram3 =

(-1)*

  pol(cA(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(cA(-4,vecp4))*

  propA(1,2,-vecp1+vecp4)*

  vertex(cA(-1,vecp1),CA(-4,-vecp4),A(1,-vecp1+vecp4))*
  vertex(A(-3,vecp2),A(-2,-vecp3),A(2,vecp1-vecp4));

#redefine DIAGS "3"

*
* end
*


==> anc/graphs/gg_gg.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'AA_AA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= A[vecp1], A[vecp2] ;
*   out= A[vecp3], A[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(A(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(A(-4,vecp4))*


  vertex(A(-1,vecp1),A(-3,vecp2),A(-2,-vecp3),A(-4,-vecp4));

Local diagram2 =

(+1)*

  pol(A(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(A(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(A(-1,vecp1),A(-3,vecp2),A(1,-vecp1-vecp2))*
  vertex(A(-2,-vecp3),A(-4,-vecp4),A(2,vecp1+vecp2));

Local diagram3 =

(+1)*

  pol(A(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(A(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(A(-1,vecp1),A(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(A(-3,vecp2),A(-4,-vecp4),A(2,vecp1-vecp3));

Local diagram4 =

(+1)*

  pol(A(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(A(-2,vecp3))*
  pol(A(-4,vecp4))*

  propA(1,2,-vecp1+vecp4)*

  vertex(A(-1,vecp1),A(-4,-vecp4),A(1,-vecp1+vecp4))*
  vertex(A(-3,vecp2),A(-2,-vecp3),A(2,vecp1-vecp4));

#redefine DIAGS "4"

*
* end
*


==> anc/graphs/gg_qqbar.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'AA_qqbar.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= A[vecp1], A[vecp2] ;
*   out= q[vecp3], qbar[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(-1)*

  pol(A(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(A(-1,vecp1),A(-3,vecp2),A(1,-vecp1-vecp2))*
  vertex(q(-4,-vecp4),qbar(-2,-vecp3),A(2,vecp1+vecp2));

Local diagram2 =

(+1)*

  pol(A(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propq(1,2,-vecp1+vecp3)*

  vertex(q(1,-vecp1+vecp3),qbar(-2,-vecp3),A(-1,vecp1))*
  vertex(q(-4,-vecp4),qbar(2,vecp1-vecp3),A(-3,vecp2));

Local diagram3 =

(+1)*

  pol(A(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propq(1,2,vecp1-vecp4)*

  vertex(q(-4,-vecp4),qbar(2,-vecp1+vecp4),A(-1,vecp1))*
  vertex(q(1,vecp1-vecp4),qbar(-2,-vecp3),A(-3,vecp2));

#redefine DIAGS "3"

*
* end
*


==> anc/graphs/q1q1_q1q1.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'qq_qq.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= q[vecp1], q[vecp2] ;
*   out= q[vecp3], q[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(q(-1,vecp1))*
  pol(q(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(q(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(q(-1,vecp1),qbar(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(q(-3,vecp2),qbar(-4,-vecp4),A(2,vecp1-vecp3));

Local diagram2 =

(-1)*

  pol(q(-1,vecp1))*
  pol(q(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(q(-4,vecp4))*

  propA(1,2,-vecp1+vecp4)*

  vertex(q(-1,vecp1),qbar(-4,-vecp4),A(1,-vecp1+vecp4))*
  vertex(q(-3,vecp2),qbar(-2,-vecp3),A(2,vecp1-vecp4));

#redefine DIAGS "2"

*
* end
*


==> anc/graphs/q1q1bar_q1q1bar.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'qqbar_qqbar.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= q[vecp1], qbar[vecp2] ;
*   out= q[vecp3], qbar[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(q(-1,vecp1))*
  pol(qbar(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(q(-1,vecp1),qbar(-3,vecp2),A(1,-vecp1-vecp2))*
  vertex(q(-4,-vecp4),qbar(-2,-vecp3),A(2,vecp1+vecp2));

Local diagram2 =

(-1)*

  pol(q(-1,vecp1))*
  pol(qbar(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(q(-1,vecp1),qbar(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(q(-4,-vecp4),qbar(-3,vecp2),A(2,vecp1-vecp3));

#redefine DIAGS "2"

*
* end
*


==> anc/graphs/q1q1bar_q2q2bar.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'qqbar_qqbar.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= q[vecp1], qbar[vecp2] ;
*   out= q[vecp3], qbar[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*   false = plink[-1,-2];
*

Local diagram1 =

(+1)*

  pol(q(-1,vecp1))*
  pol(qbar(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propA(1,2,-vecp1-vecp2)*

  vertex(q(-1,vecp1),qbar(-3,vecp2),A(1,-vecp1-vecp2))*
  vertex(q(-4,-vecp4),qbar(-2,-vecp3),A(2,vecp1+vecp2));

#redefine DIAGS "1"

*
* end
*


==> anc/graphs/q1q2_q1q2.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'qq_qq.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= q[vecp1], q[vecp2] ;
*   out= q[vecp3], q[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*   false = plink[-1,-4];
*

Local diagram1 =

(+1)*

  pol(q(-1,vecp1))*
  pol(q(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(q(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(q(-1,vecp1),qbar(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(q(-3,vecp2),qbar(-4,-vecp4),A(2,vecp1-vecp3));

#redefine DIAGS "1"

*
* end
*


==> anc/graphs/q1q2bar_q1q2bar.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'qqbar_qqbar.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= q[vecp1], qbar[vecp2] ;
*   out= q[vecp3], qbar[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*   false = plink[-1,-3];
*

Local diagram1 =

(-1)*

  pol(q(-1,vecp1))*
  pol(qbar(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(qbar(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(q(-1,vecp1),qbar(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(q(-4,-vecp4),qbar(-3,vecp2),A(2,vecp1-vecp3));

#redefine DIAGS "1"

*
* end
*


==> anc/graphs/qc_qc.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'qcA_qcA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= q[vecp1], cA[vecp2] ;
*   out= q[vecp3], cA[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(q(-1,vecp1))*
  pol(cA(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(cA(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(q(-1,vecp1),qbar(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(cA(-3,vecp2),CA(-4,-vecp4),A(2,vecp1-vecp3));

#redefine DIAGS "1"

*
* end
*


==> anc/graphs/qcbar_qcbar.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'qCA_qCA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= q[vecp1], CA[vecp2] ;
*   out= q[vecp3], CA[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(-1)*

  pol(q(-1,vecp1))*
  pol(CA(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(CA(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(q(-1,vecp1),qbar(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(cA(-4,-vecp4),CA(-3,vecp2),A(2,vecp1-vecp3));

#redefine DIAGS "1"

*
* end
*


==> anc/graphs/qg_qg.out <==
*
* generated by qgraf-3.6.6
*
*   config= noinfo, noblanks ;
*   output= 'qA_qA.out' ;
*   style= 'form.sty' ;
*   model= 'qcd';
*   in= q[vecp1], A[vecp2] ;
*   out= q[vecp3], A[vecp4] ;
*   loops= 0;
*   loop_momentum= vecq;
*   options= cycli ;
*

Local diagram1 =

(+1)*

  pol(q(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(A(-4,vecp4))*

  propq(1,2,vecp1+vecp2)*

  vertex(q(-1,vecp1),qbar(2,-vecp1-vecp2),A(-3,vecp2))*
  vertex(q(1,vecp1+vecp2),qbar(-2,-vecp3),A(-4,-vecp4));

Local diagram2 =

(-1)*

  pol(q(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(A(-4,vecp4))*

  propA(1,2,-vecp1+vecp3)*

  vertex(q(-1,vecp1),qbar(-2,-vecp3),A(1,-vecp1+vecp3))*
  vertex(A(-3,vecp2),A(-4,-vecp4),A(2,vecp1-vecp3));

Local diagram3 =

(+1)*

  pol(q(-1,vecp1))*
  pol(A(-3,vecp2))*

  pol(q(-2,vecp3))*
  pol(A(-4,vecp4))*

  propq(1,2,vecp1-vecp4)*

  vertex(q(-1,vecp1),qbar(2,-vecp1+vecp4),A(-4,-vecp4))*
  vertex(q(1,vecp1-vecp4),qbar(-2,-vecp3),A(-3,vecp2));

#redefine DIAGS "3"

*
* end
*

